On the absence of the Chiral Magnetic Effect in equilibrium QCD

In this paper we investigate the chiral magnetic effect (CME): the generation of an electric current due to a homogeneous background magnetic field and a homogeneous chiral imbalance in QCD. We demonstrate that the leading coefficient describing the CME vanishes in equilibrium, both for free fermions as well as in full QCD. Our full QCD results are based on continuum extrapolated lattice simulations using dynamical staggered quarks with physical masses as well as quenched Wilson quarks. We show that it is crucial that a gauge invariant ultraviolet regularization is used to compute the CME and elaborate on why some of the existing in-equilibrium calculations of this effect gave a nonzero result. We stress that our findings imply the absence of a time-independent CME current flowing in equilibrium QCD, but do not concern the CME as an out-of-equilibrium, time-dependent effect.

==> anc/fig1.txt <==
#m/T n_5/T^2
0.	0.3333333333332817
0.1	0.32991816920204986
0.2	0.3224754334543939
0.30000000000000004	0.31257631390857815
0.4	0.3010359467486193
0.5	0.28840184737308755
0.6000000000000001	0.2750746220491506
0.7000000000000001	0.26135961579404987
0.8	0.2474943616327991
0.9	0.2336652260306191
1.	0.22001847740892494
1.1	0.20666816999035942
1.2000000000000002	0.19370206239350946
1.3	0.18118624316927562
1.4000000000000001	0.16916885687103872
1.5	0.15768317284733124
1.6	0.1467501524732353
1.7000000000000002	0.136380619209799
1.8	0.12657710446174708
1.9000000000000001	0.11733542245821478
2.	0.10864601465736874
2.1	0.10049509575172397
2.2	0.09286562759299624
2.3000000000000003	0.08573814326302479
2.4000000000000004	0.07909144047453713
2.5	0.07290316110973707
2.6	0.06715027175973781
2.7	0.0618094584709801
2.8000000000000003	0.05685744744843034
2.9000000000000004	0.05227126215950492
3.	0.048028426097698904
3.1	0.044107119384260526
3.2	0.04048629640033882
3.3000000000000003	0.03714577074484251
3.4000000000000004	0.03406627300036622
3.5	0.03122948605698994
3.6	0.028618062087458263
3.7	0.026215624682780433
3.8000000000000003	0.02400675913993528
3.9000000000000004	0.021976993437928773
4.	0.020112772040102613
4.1000000000000005	0.018401424313586687
4.2	0.016831129056540075
4.3	0.015390876365055794
4.4	0.014070427849770115
4.5	0.012860276023065515
4.6000000000000005	0.01175160351692851
4.7	0.010736242655968186
4.800000000000001	0.009806635795831999
4.9	0.008955796741876448
5.	0.00817727348354179
5.1000000000000005	0.007465112414239555
5.2	0.006813824152641012
5.300000000000001	0.006218351037286604
5.4	0.005674036330887853
5.5	0.005176595142235014
5.6000000000000005	0.004722087051115495
5.7	0.004306890404108126
5.800000000000001	0.0039276782357103536
5.9	0.003581395759265347
6.	0.0032652393649803845
6.1000000000000005	0.002976637057448193
6.2	0.0027132302620782546
6.300000000000001	0.0024728569283392022
6.4	0.002253535857411968
6.5	0.0020534521824970716
6.6000000000000005	0.0018709439313991203
6.7	0.0017044896029514117
6.800000000000001	0.0015526966911995554
6.9	0.00141429109391703
7.	0.0012881073448817752
7.1000000000000005	0.0011730796123126976
7.2	0.001068233408932588
7.300000000000001	0.0009726779621196332
7.4	0.0008855991956881086
7.5	0.0008062532777611113
7.6000000000000005	0.0007339606920897607
7.7	0.0006681007929489541
7.800000000000001	0.0006081068064054933
7.9	0.000553461243299725
8.	0.0005036916917017228


==> anc/fig2.txt <==
##FREE FERMIONS
#N_t=6
#eB	derJ
0	0
0.0327249	4.38415443e-07
0.0654498	8.786618520000001e-07
0.0981748	1.3136089080000001e-06
0.1309	1.7488459230000001e-06
#fit	1.3376077670003679e-05	1.0882740776714737e-08
##FULL QCD
#N_t=6
#eB	dJ	erdJ	
0.0	0.0	0.0
0.06545	9.563404910048234e-06	2.5257696023823496e-05
0.1309	-2.2295841893132353e-05	2.1353157219378138e-05
0.261799	4.226445258707195e-06	2.2862627067145875e-05
0.523599	4.533695121581198e-06	3.104740558226154e-05
#fit	-1.8272628454792738e-06	0.00012904448307263369


==> anc/fig3.txt <==
###STAGGERED
##m/T=0
#Nst	connected	err(connected)	tadpole	total	err(total)
12_8	0.02508716901134076	0.0002838671490539032	-0.015557980358977689	0.009529188652363072	0.00010782498472905786
24_16	0.026301100996488913	0.0002642422280654306	-0.01732742330763425	0.008973677688854664	9.015685642819854e-05
30_20	0.026390920767095035	0.0002657365632183607	-0.017500015207255557	0.008890905607585962	8.952467861616071e-05
42_28	0.026456879474437804	0.0002469605085989132	-0.017641069139129866	0.008815810288516428	8.229077033317862e-05
54_36	0.0264803533306519	0.0003107596350599857	-0.017696352294174066	0.008784001036477833	0.00010308446123725444
16_4	0.01266371412855998	0.00014533879864538077	-0.012602468321766648	6.124583673996008e-05	7.029056597023104e-07
24_6	0.015317093100360887	0.00015622779087228893	-0.01529347286011569	2.362018600515204e-05	2.4091578313188654e-07
32_8	0.016416250220695087	0.00016716414261086913	-0.016400275862068964	1.5974341432277165e-05	1.6266425361460102e-07
40_10	0.016925849613146648	0.000164482073998021	-0.016912693840479758	1.3155738119591375e-05	1.2784487280357746e-07
56_14	0.017355559918145975	0.00017965991991831	-0.017344576338862362	1.098358535611493e-05	1.1369901488642559e-07
##m/T=1
#Nst	connected	err(connected)	tadpole	total	err(total)
12_8	0.022680718108166954	0.00021693782975189477	-0.015086425387415536	0.007594292758948659	7.263832572539305e-05
24_16	0.024237001793741157	0.0002535556455534262	-0.01713433089176743	0.007102671054762581	7.430466687958995e-05
30_20	0.02439198622991365	0.0002553003039811022	-0.017361854163135418	0.007030132162271204	7.358133368631027e-05
42_28	0.02452388289957607	0.00024121956151500982	-0.017559514584912547	0.006964368361455029	6.850227956390339e-05
54_36	0.02457858551715603	0.00021624616285587493	-0.017642057949939668	0.006936527590421088	6.102863299132732e-05
16_4	0.011568440670369816	0.00013610681589067646	-0.011533410723744074	3.50299691705939e-05	4.1214003688240214e-07
24_6	0.014547080846694718	0.00016323777867434852	-0.014533821020079512	1.3259839082777944e-05	1.487931977736816e-07
32_8	0.01586297369314555	0.00015990093356823404	-0.01585409952329861	8.87416321929622e-06	8.945277290698024e-08
40_10	0.01651202903840522	0.00017321288200323743	-0.01650475156927073	7.2774580572874e-06	7.634128312326294e-08
56_14	0.017098193055717303	0.00017754440645781556	-0.01709217836524864	6.014751559718501e-06	6.245604387443511e-08
##m/T=4
#Nst	connected	err(connected)	tadpole	total	err(total)
12_8	0.01094532943212159	0.00012687653891029242	-0.010282370215317858	0.0006629592168037311	7.68491906875674e-06
24_16	0.015368711134335017	0.0001601093559985226	-0.014851535741896842	0.0005171753802150655	5.3878699612964026e-06
30_20	0.016180438623086858	0.00016359619163357507	-0.015681858054473967	0.000498580549514299	5.041017800761788e-06
42_28	0.017017452108893195	0.000154227652238092	-0.016535510776083926	0.00048194136088417237	4.3677916135725925e-06
54_36	0.017422744423130472	0.00017228057189956562	-0.01694778781597104	0.00047495663577859596	4.696493207510873e-06
16_4	0.004435821922831416	4.9757964286782915e-05	-0.004435666723255151	1.5520111909385993e-07	1.7409381790988816e-09
24_6	0.008075011642510748	8.380456310845297e-05	-0.008074962887587127	4.8764451075480754e-08	5.060901084142004e-10
32_8	0.010612743328217733	0.00010303094198090808	-0.01061267281443957	7.049201559125911e-08	6.84352626261054e-10
40_10	0.012306562034470905	0.00011149858005840449	-0.012306444471795568	1.1758124981431887e-07	1.0652969008783559e-09
56_14	0.01428854792287088	0.00013162957368225903	-0.01428849842780375	4.9531260086179645e-08	4.5629399742244443e-10
###WILSON
##m/T=4
type	Nst	C_CME	err
conserved	16_4	-5.825417085072198e-05	0.00014436017540113885
conserved	24_6	-0.00014440499252739512	0.00011063013765686859
conserved	32_8	5.9763338816873345e-05	0.000277283548941351
conserved	40_10	-0.00012125274481988892	0.0002361752465957117
non-conserved	16_4	0.001465193068099121	0.000321612665845197
non-conserved	24_6	0.004065380318169307	0.00018923815900309012
non-conserved	32_8	0.0063960197975648815	0.0006048056959255312
non-conserved	40_10	0.008008808496035637	0.0003182091737289108



==> anc/fig4.txt <==
##STAGGERED
#Nst	chi5/T^2
24_6	0.03072862448905318
32_8	0.03991672229430182
40_10	0.044195001087636576
48_12	0.04589290678872959
56_14	0.046595574986267485
##WILSON
#Nst	chi5/T^2	err
24_6	0.07020550233600409	0.0004962489642004045
32_8	0.058925165482678565	0.0004876691486296492
40_10	0.05294211593331044	0.0005337653360163887
48_12	0.05076076166398069	0.0005637125475571051
56_14	0.048060963346638674	0.0005630958371584852


==> anc/fig5.txt <==
##STAGGERED
#N_st T C_CME err
12_36	44.1	0.0020042127908714226	0.0004915794706559464
24_8	198.3	0.00026245977908096927	0.00095657717891261
24_8	264.8	0.0002512376798751354	0.0007502664020658712
16_48	44.1	0.0026660120845388466	0.0007428393721140255
32_8	264.8	0.0014172899035903882	0.0016949575970007205
32_8	397.1	0.00021995798201668532	0.0007563389292090245
24_72	44.1	0.0032513096080057056	0.0010618098436779551
##STAGGERED
#N_st T C_CME err
16_4	475.3	0.0005724164238259571	0.0022955320097908832
24_6	517.1	-0.0015749352570293093	0.002960467312475468
32_8	500.3	0.0029380577138214976	0.004828814995880605


==> anc/fig6.txt <==
##CONSERVED
#N_st a C_CME err
16_4	0.1038	0.0005724164238259571	0.0022955320097908832
24_6	0.0636	-0.0015749352570293093	0.002960467312475468
32_8	0.0493	0.0029380577138214976	0.004828814995880605
##NON-CONSERVED
#N_st a C_CME err
16_4	0.1038	0.01916233429655377	0.0023404800592139777
24_6	0.0636	0.024294141988309873	0.004089483585261917
32_8	0.0493	0.02092994088381215	0.005220517245003482
##NON-CONSERVED 1111.4681
#N_st a C_CME err
16_4	0.1038	0.0154	0.0005
24_6	0.0636	0.0254	0.0014
32_8	0.0493	0.0233	0.0008


==> anc/fig7.txt <==
##SIMULATION POINTS
#N_st T beta C_CME err
24_6	113.5	3.4500	0.00323327029573245	0.0018682622853365349	
24_6	135.5	3.5100	-0.0002642860094945905	0.002125664200311142	
24_6	148.1	3.5400	-0.00019809337655177518	0.000637527047244314	
24_6	176.3	3.6000	9.272724515666705e-06	0.0001683503941199291	
24_6	210.3	3.6630	-9.309255923955524e-05	0.0008510371008591983	
24_6	263.8	3.7500	0.00014642044778341026	0.00011917376335109164	
24_6	304.7	3.8100	-1.8272628454792738e-06	0.00012904448307263369	
24_6	403.7	3.9400	-5.490416086366725e-05	0.00013554215471027814	
24_8	114.4	3.5500	4.5870782770402966e-05	0.0013179074849815663	
24_8	148.0	3.6400	-7.1418868047036e-05	0.000575419817520435	
24_8	162.9	3.6750	4.408728260329012e-05	0.0006425250074461009	
24_8	197.8	3.7500	-2.8496989379760037e-05	7.771408579006653e-05	
24_8	210.3	3.7750	-0.00013481131443728234	0.0001309520242417064	
24_8	302.8	3.9400	6.074033994543396e-06	0.0002611810996651257	
24_8	403.0	4.0920	-9.232696483313756e-05	0.00024500246011775306	
28_10	68.1	3.4500	-0.0003285379308311981	0.0019786355741481217	
28_10	91.5	3.5500	0.0008115609740961779	0.002748533781543372	
28_10	121.7	3.6500	0.001903426123082196	0.0029719309988921173	
28_10	158.3	3.7500	-0.00017792424888258944	0.00033942148191848826	
28_10	210.1	3.8720	0.00026945826467261237	0.0008275419818590817	
28_10	304.5	4.0600	6.47871066514711e-05	0.0008063079022923538	
28_10	403.8	4.2250	0.0005391034618821689	0.00031075334751247055	
36_12	108.6	3.6750	0.0010151381235466313	0.004518693642904935	
36_12	148.8	3.8000	0.00012443398803185446	0.0023223827248643122	
36_12	180.1	3.8850	8.351743767244579e-05	0.00021661107247336343	
36_12	210.1	3.9600	0.0003787926297976931	0.0008026619545829732	
36_12	250.1	4.0520	0.00019751862220869674	0.0009289215780103707	
36_12	304.6	4.1650	-0.0005136683038416778	0.0009769352043585771	
36_12	403.6	4.3370	4.953820191235732e-05	0.0005303200060002519	
24_32	21.3	3.4500	0.001654825380157198	0.0012792203427315365	
24_32	28.6	3.5500	-0.0011745832329306345	0.0018456597279900083	
32_48	26.8	3.6700	0.0007591741838221357	0.005708645444151644	
##CONTINUUM LIMIT
#T C_CME err
100.0	0.00055838	0.0010845501768608956
101.0	0.000556489	0.0010806256306436564
102.0	0.000554598	0.0010767083624900477
103.0	0.000552706	0.0010727966832951154
104.0	0.000550815	0.0010688915061426954
105.0	0.000548924	0.0010649937404510882
106.0	0.000547032	0.0010611017051352805
107.0	0.000545141	0.0010572171729786649
108.0	0.00054325	0.0010533384683927573
109.0	0.000541359	0.001049467360950306
110.0	0.000539467	0.0010456030384730143
111.0	0.000537576	0.001041745550537174
112.0	0.000535685	0.001037894947333303
113.0	0.000533793	0.0010340521339976046
114.0	0.000531902	0.001030216305289331
115.0	0.000530011	0.0010263883652029575
116.0	0.000528119	0.0010225666613228694
117.0	0.000526228	0.0010187537991899712
118.0	0.000524337	0.0010149472805402258
119.0	0.000522445	0.001011149704858781
120.0	0.000520554	0.0010073585825439717
121.0	0.000518663	0.0010035765068991999
122.0	0.000516772	0.0009998018404108887
123.0	0.00051488	0.00099603548230422
124.0	0.000512989	0.0009922766460221666
125.0	0.000511098	0.0009885262295437588
126.0	0.000509206	0.0009847842882601244
127.0	0.000507315	0.0009810508782163135
128.0	0.000505424	0.0009773260561189393
129.0	0.000503532	0.0009736090455049192
130.0	0.000501641	0.0009699015735057861
131.0	0.00049975	0.0009662028636347544
132.0	0.000497858	0.0009625129753224108
133.0	0.000495967	0.0009588319686999386
134.0	0.000494076	0.0009551599046070767
135.0	0.000492184	0.0009514968446001279
136.0	0.000490293	0.000947843674668455
137.0	0.000488402	0.0009441996310955644
138.0	0.000486511	0.00094056559825724
139.0	0.000484619	0.000936940816848108
140.0	0.000482728	0.0009333253520268267
141.0	0.000480837	0.0009297209016952345
142.0	0.000478945	0.0009261258941898773
143.0	0.000477054	0.0009225403968802666
144.0	0.000475163	0.000918966100232212
145.0	0.000473271	0.0009154014442991664
146.0	0.00047138	0.0009118473065705683
147.0	0.000469489	0.0009083037524534399
148.0	0.000467597	0.0009047716525228893
149.0	0.000465706	0.0009012494629679398
150.0	0.000463815	0.0008977388585017359
151.0	0.000461924	0.000894239102882445
152.0	0.000460032	0.0008907502650597416
153.0	0.000458141	0.0008872732103974514
154.0	0.00045625	0.000883808003883762
155.0	0.000454358	0.000880353919108105
156.0	0.000452467	0.0008769118180615426
157.0	0.000450576	0.0008734817676975289
158.0	0.000448684	0.0008700630492004588
159.0	0.000446793	0.0008666573055504695
160.0	0.000444902	0.0008632630347698202
161.0	0.00044301	0.000859881873489609
162.0	0.000441119	0.0008565131074122567
163.0	0.000439228	0.0008531575840394317
164.0	0.000437337	0.0008498145942168798
165.0	0.000435445	0.0008464849826523799
166.0	0.000433554	0.0008431680454245167
167.0	0.000431663	0.00083986539281542
168.0	0.000429771	0.0008365755535730171
169.0	0.00042788	0.0008332993665094195
170.0	0.000425989	0.000830037662519599
171.0	0.000424097	0.0008267897445475482
172.0	0.000422206	0.0008235556824167993
173.0	0.000420315	0.0008203363019859599
174.0	0.000418423	0.0008171316674343247
175.0	0.000416532	0.0008139418433334165
176.0	0.000414641	0.0008107661459163177
177.0	0.00041275	0.0008076061402843591
178.0	0.000410858	0.0008044611411528838
179.0	0.000408967	0.0008013319563632789
180.0	0.000407076	0.0007982179058903653
181.0	0.000405184	0.0007951197934657392
182.0	0.000403293	0.0007920376789421068
183.0	0.000401402	0.0007889716223800448
184.0	0.00039951	0.0007859224136777115
185.0	0.000397619	0.0007828893786640612
186.0	0.000395728	0.0007798733025306097
187.0	0.000393836	0.0007768735163004335
188.0	0.000391945	0.000773891519850166
189.0	0.000390054	0.0007709266416877807
190.0	0.000388162	0.000767978934946135
191.0	0.000386271	0.0007650498761263869
192.0	0.00038438	0.0007621380842891923
193.0	0.000382489	0.0007592443186807523
194.0	0.000380597	0.0007563693276601054
195.0	0.000378706	0.0007535124466185014
196.0	0.000376815	0.000750674417906991
197.0	0.000374923	0.0007478552771332164
198.0	0.000373032	0.0007450557520749706
199.0	0.000371141	0.0007422758690298372
200.0	0.000369249	0.0007395149668052701
201.0	0.000367358	0.0007367744471960193
202.0	0.000365467	0.0007340536449395235
203.0	0.000363575	0.0007313532621107258
204.0	0.000361684	0.000728673313083442
205.0	0.000359793	0.000726014483737067
206.0	0.000357902	0.0007233761085085683
207.0	0.00035601	0.0007207588655327106
208.0	0.000354119	0.0007181634199567672
209.0	0.000352228	0.0007155897634545927
210.0	0.000350336	0.0007130378865284788
211.0	0.000348445	0.0007105084325812045
212.0	0.000346554	0.0007080013803835413
213.0	0.000344662	0.0007055167073578058
214.0	0.000342771	0.0007030543895610068
215.0	0.00034088	0.0007006156847295098
216.0	0.000338988	0.0006982005470128191
217.0	0.000337097	0.0006958089289230197
218.0	0.000335206	0.0006934407813223851
219.0	0.000333315	0.0006910973107754074
220.0	0.000331423	0.0006887778198548498
221.0	0.000329532	0.0006864828666536404
222.0	0.000327641	0.0006842129943409434
223.0	0.000325749	0.0006819674998480499
224.0	0.000323858	0.0006797481404638044
225.0	0.000321967	0.0006775535869612085
226.0	0.000320075	0.0006753855627595247
227.0	0.000318184	0.0006732433400792019
228.0	0.000316293	0.0006711274002482688
229.0	0.000314401	0.0006690382090732935
230.0	0.00031251	0.0006669756245688442
231.0	0.000310619	0.000664940091436815
232.0	0.000308727	0.0006629320387490711
233.0	0.000306836	0.0006609512978495465
234.0	0.000304945	0.0006589988553624353
235.0	0.000303054	0.0006570739428169405
236.0	0.000301162	0.0006551775190290032
237.0	0.000299271	0.0006533099452143675
238.0	0.00029738	0.0006514710019670867
239.0	0.000295488	0.0006496610298455649
240.0	0.000293597	0.0006478803541712003
241.0	0.000291706	0.0006461292851713192
242.0	0.000289814	0.0006444075663933501
243.0	0.000287923	0.0006427165852543404
244.0	0.000286032	0.0006410549625141357
245.0	0.00028414	0.0006394245952135403
246.0	0.000282249	0.0006378246342059861
247.0	0.000280358	0.0006362558486678137
248.0	0.000278467	0.0006347179173270595
249.0	0.000276575	0.0006332115764071278
250.0	0.000274684	0.0006317370110425698
251.0	0.000272793	0.0006302938717971165
252.0	0.000270901	0.0006288833679856703
253.0	0.00026901	0.0006275046079480213
254.0	0.000267119	0.0006261587666087571
255.0	0.000265227	0.0006248454540316348
256.0	0.000263336	0.0006235647900547303
257.0	0.000261445	0.0006223178939288183
258.0	0.000259553	0.0006211038483933262
259.0	0.000257662	0.0006199232472177503
260.0	0.000255771	0.000618776666088824
261.0	0.00025388	0.000617664171025809
262.0	0.000251988	0.0006165853332053884
263.0	0.000250097	0.0006155407055272623
264.0	0.000248206	0.0006145308272300096
265.0	0.000246314	0.0006135552605666419
266.0	0.000244423	0.0006126145367390493
267.0	0.000242532	0.0006117091772084181
268.0	0.00024064	0.0006108382695681402
269.0	0.000238749	0.0006100028140926892
270.0	0.000236858	0.0006092028548324441
271.0	0.000234966	0.0006084384406338902
272.0	0.000233075	0.0006077096262533611
273.0	0.000231184	0.0006070169383600427
274.0	0.000229292	0.0006063595153776347
275.0	0.000227401	0.0006057383647491712
276.0	0.00022551	0.0006051535714254688
277.0	0.000223619	0.0006046047745833636
278.0	0.000221727	0.0006040925460299935
279.0	0.000219836	0.0006036165558108889
280.0	0.000217945	0.0006031769490588975
281.0	0.000216053	0.0006027743403994566
282.0	0.000214162	0.0006024080029216079
283.0	0.000212271	0.0006020785895578749
284.0	0.000210379	0.0006017858698108489
285.0	0.000208488	0.0006015300870621517
286.0	0.000206597	0.0006013110585054959
287.0	0.000204705	0.0006011290750121807
288.0	0.000202814	0.0006009844515825679
289.0	0.000200923	0.0006008761869137435
290.0	0.000199032	0.0006008055437860073
291.0	0.00019714	0.0006007715753895152
292.0	0.000195249	0.0006007747037359345
293.0	0.000193358	0.0006008144841163534
294.0	0.000191466	0.0006008918402050405
295.0	0.000189575	0.0006010059348292659
296.0	0.000187684	0.0006011572994682839
297.0	0.000185792	0.0006013455973265289
298.0	0.000183901	0.0006015705161998881
299.0	0.00018201	0.0006018326673619503
300.0	0.000180118	0.0006021313385176027
301.0	0.000178227	0.0006024667394670016
302.0	0.000176336	0.0006028391047045637
303.0	0.000174445	0.0006032482390268536
304.0	0.000172553	0.0006036939663181999
305.0	0.000170662	0.0006041761282937285
306.0	0.000168771	0.0006046945832476093
307.0	0.000166879	0.0006052492048082343
308.0	0.000164988	0.0006058403422816938
309.0	0.000163097	0.0006064674382025798
310.0	0.000161205	0.0006071308702750997
311.0	0.000159314	0.0006078296330255707
312.0	0.000157423	0.0006085645911519991
313.0	0.000155531	0.0006093352200299929
314.0	0.00015364	0.0006101409937457078
315.0	0.000151749	0.0006109823344876674
316.0	0.000149857	0.0006118587220233114
317.0	0.000147966	0.0006127705908812856
318.0	0.000146075	0.0006137169390557832
319.0	0.000144184	0.0006146982018852828
320.0	0.000142292	0.0006157138488746212
321.0	0.000140401	0.0006167643192411506
322.0	0.00013851	0.0006178485809395373
323.0	0.000136618	0.0006189670652821521
324.0	0.000134727	0.0006201197116887996
325.0	0.000132836	0.0006213054513079697
326.0	0.000130944	0.0006225252050166321
327.0	0.000129053	0.000623777879982931
328.0	0.000127162	0.0006250638840950578
329.0	0.00012527	0.0006263826017898326
330.0	0.000123379	0.0006277339131861523
331.0	0.000121488	0.0006291182086388853
332.0	0.000119597	0.0006305343120124391
333.0	0.000117705	0.0006319825896620886
334.0	0.000115814	0.0006334623506570852
335.0	0.000113923	0.0006349739445433961
336.0	0.000112031	0.0006365171857192859
337.0	0.00011014	0.0006380913368985665
338.0	0.000108249	0.0006396967193412828
339.0	0.000106357	0.0006413320170551287
340.0	0.000104466	0.0006429986186804758
341.0	0.000102575	0.0006446946247837033
342.0	0.000100683	0.0006464214155363356
343.0	9.87921e-05	0.0006481776016255112
344.0	9.69008e-05	0.0006499628768852879
345.0	9.50095e-05	0.0006517780516594586
346.0	9.31182e-05	0.000653621671638877
347.0	9.12269e-05	0.000655494530278476
348.0	8.93356e-05	0.0006573957050331253
349.0	8.74443e-05	0.0006593248236461296
350.0	8.5553e-05	0.000661282080979819
351.0	8.36616e-05	0.0006632676698354895
352.0	8.17703e-05	0.0006652806020950858
353.0	7.9879e-05	0.0006673204532763851
354.0	7.79877e-05	0.0006693873794119515
355.0	7.60964e-05	0.0006714809348775287
356.0	7.42051e-05	0.0006736012613000364
357.0	7.23138e-05	0.000675747891950837
358.0	7.04225e-05	0.0006779209540949446
359.0	6.85312e-05	0.0006801193471766555
360.0	6.66399e-05	0.0006823431742818271
361.0	6.47486e-05	0.0006845925364506977
362.0	6.28572e-05	0.0006868669099614567
363.0	6.09659e-05	0.0006891657559716675
364.0	5.90746e-05	0.0006914891498902929
365.0	5.71833e-05	0.0006938371652455639
366.0	5.5292e-05	0.0006962092380089479
367.0	5.34007e-05	0.0006986047894739914
368.0	5.15094e-05	0.0007010238685016367
369.0	4.96181e-05	0.0007034665223050774
370.0	4.77268e-05	0.0007059321480850691
371.0	4.58355e-05	0.0007084207804130254
372.0	4.39441e-05	0.0007109317977527802
373.0	4.20528e-05	0.0007134652224355438
374.0	4.01615e-05	0.0007160210754468054
375.0	3.82702e-05	0.0007185980488207575
376.0	3.63789e-05	0.0007211974764237601
377.0	3.44876e-05	0.0007238180357527712
378.0	3.25963e-05	0.0007264597248134269
379.0	3.0705e-05	0.000729121864831936
380.0	2.88137e-05	0.000731805800447769
381.0	2.69224e-05	0.0007345094906425647
382.0	2.50311e-05	0.0007372335966978174
383.0	2.31397e-05	0.0007399774159391623
384.0	2.12484e-05	0.0007427416140011275
385.0	1.93571e-05	0.000745524788031223
386.0	1.74658e-05	0.0007483282954532722
387.0	1.55745e-05	0.0007511500223264324
388.0	1.36832e-05	0.0007539913278679006
389.0	1.17919e-05	0.0007568507764420937
390.0	9.90058e-06	0.0007597290306688299
391.0	8.00927e-06	0.0007626260541707187
392.0	6.11796e-06	0.000765540385936627
393.0	4.22665e-06	0.0007684734026373325
394.0	2.33534e-06	0.0007714236322546775
395.0	4.44031e-07	0.0007743917416663222
396.0	-1.44728e-06	0.0007773762404145112
397.0	-3.33859e-06	0.0007803785178290084
398.0	-5.2299e-06	0.0007833978007857821
399.0	-7.12121e-06	0.0007864340361403491
400.0	-9.01252e-06	0.0007894857057407689
401.0	-1.09038e-05	0.0007925549467488041
402.0	-1.27951e-05	0.0007956395014050018
403.0	-1.46864e-05	0.0007987400422265055
404.0	-1.65778e-05	0.0008018565094204822


==> anc/fig8.txt <==
#Nst	T	chi5/T^2	err
16_6	220.1	0.12658761658615328	0.006270691078964556
16_6	263.8	0.15855992487519993	0.010502679565166168
16_6	333.7	0.22258464635606737	0.005314752235283917
24_6	113.5	0.002350267874680082	0.016098980166508636
24_6	152.5	0.03270137853925738	0.0041588920766827
24_6	220.1	0.12652196314255695	0.006349736090147938
24_6	263.8	0.15513390498856072	0.0096460847028095
24_6	333.7	0.22268396890121653	0.005624958247420441
24_8	114.4	-0.01123410473281937	0.02632392920508295
24_8	162.9	0.037887552999650555	0.010260605050463263
24_8	197.8	0.07294446448152181	0.014961164134940681
24_8	250.3	0.17797117338324273	0.00866291391026881
24_32	21.3	0.0	0.0
24_32	28.6	0.0	0.0
32_48	26.8	0.0	0.0
40_48	33.0	0.0	0.0


==> anc/fig9.gnu <==
set terminal epslatex newstyle leveldefault color solid size 5,5 blacktext font 'phv,m,n'
set output 'regdep.tex'

set samples 200
set isosamples 500

set xlabel '$p_3$'
set ylabel '$p_4$'

f(x,y) = (y**2-x**2)/(1+x**2+y**2)**2

set cntrparam levels discrete -0.2,-0.1,0,0.1,0.2
set view map
set contour surface
set linetype 1 lc rgb "blue" lw 3
set linetype 2 lc rgb "forest-green"
set linetype 3 lc rgb "forest-green"
set linetype 4 lc rgb "forest-green"
set linetype 5 lc rgb "forest-green"
set linetype 6 lc rgb "forest-green"

set arrow 1 front from -1,-2 to 1,2 lc rgb 'black' lw 3 dt 1
set arrow 2 front from -2,1 to 2,-1 lc rgb 'black' lw 3 dt 1

set label '$u$' at 1.05,1.85 front
set label '$v$' at 1.8,-1.1 front

set zeroaxis

sp [-2:2][-2:2] f(x,y) w pm3d lw 3 not
